An Asymptotic Preserving and Energy Stable Scheme for the Barotropic Euler System in the Incompressible Limit

An asymptotic preserving and energy stable scheme for the barotropic Euler system under the low Mach number scaling is designed and analysed. A velocity shift proportional to the pressure gradient is introduced in the convective fluxes, which leads to the dissipation of mechanical energy and the entropy stability at all Mach numbers. The resolution of the semi-implicit in time and upwind in space fully-discrete scheme involves two steps: solution of an elliptic problem for the density and an explicit evaluation for the velocity. The proposed scheme possess several physically relevant attributes, such as the positivity of density, the entropy stability and the consistency with the weak formulation of the continuous Euler system. The AP property of the scheme, i.e.\ the boundedness of the mesh parameters with respect to the Mach number and its consistency with the incompressible limit system, is shown rigorously. The results of extensive case studies are presented to substantiate the robustness and efficacy of the proposed scheme as well as the theoretical claims.

==> Data_files___plots/1D_Riemann/eps0p001/q/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('1D_Riemann_ExpRus_q_eps0p001.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('1D_Riemann_Velstab_u_eps0p001_1p5rds.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ q_\epsilon $')
plt.title("$ \epsilon = 0.001$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_q_eps0p001.png"), bbox_inches="tight")


==> Data_files___plots/1D_Riemann/eps0p001/rho/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('1D_Riemann_ExpRus_rho_eps0p001.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p001_1p5rds.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("$ \epsilon = 0.001$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_rho_eps0p001.png"), bbox_inches="tight")


==> Data_files___plots/1D_Riemann/eps0p05/rho/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('1D_Riemann_ExpRus_rho_eps0p05.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p05_1p5rds.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("$ \epsilon = 0.05$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_rho_eps0p05.png"), bbox_inches="tight")


==> Data_files___plots/1D_Riemann/eps0p05/u/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('1D_Riemann_ExpRus_u_eps0p05.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('1D_Riemann_Velstab_u_eps0p05_1p5rds.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ q_\epsilon $')
plt.title("$ \epsilon = 0.05$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_u_eps0p05.png"), bbox_inches="tight")


==> Data_files___plots/1D_Riemann/eps0p3/rho/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('1D_Riemann_ExpRus_rho_eps0p3.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p3_1p5rds.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("$ \epsilon = 0.3$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_rho_eps0p3.png"), bbox_inches="tight")


==> Data_files___plots/1D_Riemann/eps0p3/u/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('1D_Riemann_ExpRus_u_eps0p3.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('1D_Riemann_Velstab_u_eps0p3_1p5rds.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ q_\epsilon $')
plt.title("$ \epsilon = 0.3$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_rho_eps0p3.png"), bbox_inches="tight")


==> Data_files___plots/1D_Riemann/eps0p8/rho/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('1D_Riemann_ExpRus_rho_eps0p8.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p8_1p5rds.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("$ \epsilon = 0.8$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_rho_eps0p8.png"), bbox_inches="tight")


==> Data_files___plots/1D_Riemann/eps0p8/u/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('1D_Riemann_ExpRus_u_eps0p8.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('1D_Riemann_Velstab_u_eps0p8_1p5rds.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ q_\epsilon $')
plt.title("$ \epsilon = 0.8$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_rho_eps0p3.png"), bbox_inches="tight")


==> Data_files___plots/1D_Riemann/shock_comparison/density/eps0p001/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "-", "--", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="xx-small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('1D_Riemann_ExpRus_rho_eps0p001.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputDN_semi_imp.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
data2 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p001_1p5rds.dat')
x2 = data2[:, 0]
y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Explicit Rusanov")
plt.plot(x1, y1, marker="o", color="g", label="Semi implicit")
#plt.plot(x1, y1, label="_nolegend_")
plt.plot(x2, y2, color="b", label="Velocity stabilization with $\eta_1 = 1.5$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(0.0,0.3)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("$ \epsilon = 0.001$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_rho_eps0p001.png"), bbox_inches="tight")


==> Data_files___plots/1D_Riemann/shock_comparison/density/eps0p05/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "-", "--", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('1D_Riemann_ExpRus_rho_eps0p05.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputDN_semi_imp.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
data2 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p05_1p5rds.dat')
x2 = data2[:, 0]
y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Explicit Rusanov")
plt.plot(x1, y1, marker="o", color="g", label="Semi implicit")
#plt.plot(x1, y1, label="_nolegend_")
plt.plot(x2, y2, color="b", label="$\eta_1 = 1.5$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(0.0,0.3)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("$ \epsilon = 0.05$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_rho_eps0p05.png"), bbox_inches="tight")


==> Data_files___plots/1D_Riemann/shock_comparison/density/eps0p8/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "-", "--", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('1D_Riemann_ExpRus_rho_eps0p8.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputDN_semi_imp.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
data2 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p8_1p5rds.dat')
x2 = data2[:, 0]
y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Explicit Rusanov")
plt.plot(x1, y1, marker="o", color="g", label="Semi implicit")
#plt.plot(x1, y1, label="_nolegend_")
plt.plot(x2, y2, color="b", label="$\eta_1 = 1.5$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
#plt.xlim(x[0], x[-1])
plt.xlim(0.12,0.22)
plt.ylim(1.28, 1.36)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("$ \epsilon = 0.8$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_rho_eps0p8_zoom.png"), bbox_inches="tight")


==> Data_files___plots/1D_Riemann/shock_comparison/velocity/eps0p001/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "-", "--", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="xx-small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('1D_Riemann_ExpRus_u_eps0p001.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputVX_semi_imp.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
data2 = np.loadtxt('1D_Riemann_Velstab_u_eps0p001_1p5rds.dat')
x2 = data2[:, 0]
y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Explicit Rusanov")
plt.plot(x1, y1, marker="o", color="g", label="Semi implicit")
#plt.plot(x1, y1, label="_nolegend_")
plt.plot(x2, y2, color="b", label="Velocity stabilisation with $\eta_1 = 1.5$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(0.0,0.3)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ q_\epsilon $')
plt.title("$ \epsilon = 0.001$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_u_eps0p001.png"), bbox_inches="tight")


==> Data_files___plots/1D_Riemann/shock_comparison/velocity/eps0p05/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "-", "--", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('1D_Riemann_ExpRus_u_eps0p05.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputVX_semi_imp.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
data2 = np.loadtxt('1D_Riemann_Velstab_u_eps0p05_1p5rds.dat')
x2 = data2[:, 0]
y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Explicit Rusanov")
plt.plot(x1, y1, marker="o", color="g", label="Semi implicit")
#plt.plot(x1, y1, label="_nolegend_")
plt.plot(x2, y2, color="b", label="$\eta_1 = 1.5$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(0.0,0.3)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("$ \epsilon = 0.05$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_u_eps0p05.png"), bbox_inches="tight")


==> Data_files___plots/1D_Riemann/shock_comparison/velocity/eps0p8/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "-", "--", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('1D_Riemann_ExpRus_u_eps0p8.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputVX_semi_imp.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
data2 = np.loadtxt('1D_Riemann_Velstab_u_eps0p8_1p5rds.dat')
x2 = data2[:, 0]
y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Explicit Rusanov")
plt.plot(x1, y1, marker="o", color="g", label="Semi implicit")
#plt.plot(x1, y1, label="_nolegend_")
plt.plot(x2, y2, color="b", label="$\eta_1 = 1.5$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(0.1,0.225)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ q_\epsilon $')
plt.title("$ \epsilon = 0.8$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_u_eps0p8.png"), bbox_inches="tight")


==> Data_files___plots/1D_Riemann/weakly_incomp/eps0p1/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="x-small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputVX.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputUX.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Prediction-corretion scheme")
plt.plot(x1, y1, label="Semi-implicit scheme")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'u')
plt.title("$ \epsilon = 0.1$")
#plt.show ()
plt.savefig(os.path.join(directory, "1D_Riemann_rho_eps0p1_T0p01.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p01/tf0/density/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('r_velstab_fine_tf0_eps0p01.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
#data1 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p8.dat')
#x1 = data1[:, 0]
#y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="_nolegend_")
#plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0$")
#plt.show ()
plt.savefig(os.path.join(directory, "velstab_fine_tf0_eps0p01.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p01/tf0/momentum/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('q_velstab_fine_tf0_eps0p01.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
#data1 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p8.dat')
#x1 = data1[:, 0]
#y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="_nolegend_")
#plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ q $')
plt.title("$ T = 0$")
#plt.show ()
plt.savefig(os.path.join(directory, "q_velstab_fine_tf0_eps0p01.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p01/tf0p002/density/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="lower center", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('r_velstab_fine_tf0p002_eps0p01.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('r_velstab_tf0p002_eps0p01.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0.002$")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_r_t0p002_eps0p01.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p01/tf0p002/momentum/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="lower center", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('q_velstab_fine_tf0p002_eps0p01.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('q_velstab_tf0p002_eps0p01.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ q $')
plt.title("$ T = 0.002$")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_q_t0p002_eps0p01.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p01/tf0p005/density/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="lower center", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('r_velstab_fine_tf0p005_eps0p01.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('r_velstab_tf0p005_eps0p01.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0.005$")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_r_t0p005_eps0p01.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p01/tf0p005/momentum/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="lower center", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('q_velstab_fine_tf0p005_eps0p01.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('q_velstab_tf0p005_eps0p01.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ q $')
plt.title("$ T = 0.005$")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_q_t0p005_eps0p01.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p1/tf0/density/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputDN.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
#data1 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p8.dat')
#x1 = data1[:, 0]
#y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="_nolegend_")
#plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("$ T = 0$")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_r_t0.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p1/tf0/momentum/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputVX.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
#data1 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p8.dat')
#x1 = data1[:, 0]
#y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="_nolegend_")
#plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ q_\epsilon $')
plt.title("$ T = 0$")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_q_t0.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p1/tf0p01/density/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="lower center", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputDN.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputRHO_1.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon$')
plt.title("$ T = 0.01$")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_r_t0p01_new.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p1/tf0p01/momentum/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="lower left", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputVX.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputUX_1.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$q_\epsilon$')
plt.title("$ T = 0.01$")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_q_t0p01_new.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p1/tf0p02/density/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="lower center", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputDN.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputRHO_1.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="_nolegend_")
plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$\rho_\epsilon$')
plt.title("$ T = 0.02$")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_r_t0p02_new.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p1/tf0p02/momentum/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="upper right", fontsize="x-small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputVX.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputUX_1.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="_nolegend_")
plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel('$ q_\epsilon $')
plt.title(" T = 0.02")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_q_t0p02_new.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p1/tf0p04/density/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="lower center", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputDN.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputRHO_1.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="_nolegend_")
plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel("$ \rho_\epsilon$")
plt.title("T = 0.04")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_r_t0p04_new.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p1/tf0p04/momentum/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputVX.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputUX_1.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="_nolegend_")
plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ q_\epsilon $')
plt.title("T = 0.04")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_q_t0p04.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p1/tf0p06/density/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputDN.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputRHO.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="_nolegend_")
plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("T = 0.06")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pul_r_eps_0p1_t0p06.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p1/tf0p06/momentum/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputVX.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputUX.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="_nolegend_")
plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$q_\epsilon $')
plt.title("T = 0.06")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_q_t0p06.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p1/tf0p08/density/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputDN.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputRHO.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="_nolegend_")
plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("T = 0.08")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_r_t0p08.png"), bbox_inches="tight")


==> Data_files___plots/Colliding_pulse/eps0p1/tf0p08/momentum/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputVX.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputUX.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="_nolegend_")
plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ q_\epsilon $')
plt.title("T = 0.08")
#plt.show ()
plt.savefig(os.path.join(directory, "col_pulse_q_t0p08.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/Manuscript_plots/rho_cross_section_plots/tf0p1/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('ExpRus_tf0p1.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('Velstab_tf0p1.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker="o", color="b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0.1$")
#plt.show ()
plt.savefig(os.path.join(directory, "cyl_exp_rho_tf0p1.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/Manuscript_plots/rho_cross_section_plots/tf0p24/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('ExpRus_tf0p24.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('Velstab_tf0p24.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0.24$")
#plt.show ()
plt.savefig(os.path.join(directory, "cyl_exp_rho_tf0p24.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/Manuscript_plots/rho_cross_section_plots/tf0p3/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=10, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('ExpRus_tf0p3.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('Velstab_tf0p3.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0.3$")
#plt.show ()
plt.savefig(os.path.join(directory, "cyl_exp_rho_tf0p3.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/rho_cross_sec_isothermal/radial/t0p5/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputDen.dat')
x = data[:, 0]
y = data[:, 1]
#x = sorted(x)
data1 = np.loadtxt('outputRHO.dat')
x1 = data1[:, 0]
y1 = data1[:, 1]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker="o", color="b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0.5$")
#plt.show ()
plt.savefig(os.path.join(directory, "cyl_exp_rho_tf0p5.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/rho_cross_sec_isothermal/t0p1/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('expRus.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputRHO.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker="o", color="b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0.1$")
#plt.show ()
plt.savefig(os.path.join(directory, "cyl_exp_rho_tf0p1.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/rho_cross_sec_isothermal/t0p1_new/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('expRus.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputRHO.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker="o", color="b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0.1$")
#plt.show ()
plt.savefig(os.path.join(directory, "cyl_exp_rho_tf0p1.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/rho_cross_sec_isothermal/t0p25/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('expRus.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputRHO.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker="o", color="b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0.25$")
#plt.show ()
plt.savefig(os.path.join(directory, "cyl_exp_rho_tf0p25.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/rho_cross_sec_isothermal/t0p25_new/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('expRus.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputRHO.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker="o", color="b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0.25$")
#plt.show ()
plt.savefig(os.path.join(directory, "cyl_exp_rho_tf0p25.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/rho_cross_sec_isothermal/t0p5/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('expRus.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputRHO.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker="o", color="b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0.5$")
#plt.show ()
plt.savefig(os.path.join(directory, "cyl_exp_rho_tf0p5.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/rho_cross_sec_isothermal/t0p5_new/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('expRus.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputRHO.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker="o", color="b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0.5$")
#plt.show ()
plt.savefig(os.path.join(directory, "cyl_exp_rho_tf0p5.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/velocity_cut/eps0p001_t0p05/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputVel.dat')
x = data[:, 0]
y = data[:, 1]
#x = sorted(x)
data1 = np.loadtxt('velocity_polar.dat')
x1 = data1[:, 0]
y1 = data1[:, 1]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker= "o", color= "b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
#plt.xlim(x[0], x[-1])
plt.xlim(0.0,1.0)
#plt.ylim(-0.3, 0.3)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ V_r$')
plt.title("$ T = 0.1$")
#plt.show ()
plt.savefig(os.path.join(directory, "comparison_cut_v_t0p1.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/velocity_cut/t0p1/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputVel.dat')
x = data[:, 0]
y = data[:, 1]
#x = sorted(x)
data1 = np.loadtxt('velocity_polar.dat')
x1 = data1[:, 0]
y1 = data1[:, 1]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker= "o", color= "b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
#plt.xlim(x[0], x[-1])
plt.xlim(0.0,1.0)
#plt.ylim(-0.3, 0.3)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ V_r$')
plt.title("$ T = 0.1$")
#plt.show ()
plt.savefig(os.path.join(directory, "comparison_cut_v_t0p1.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/velocity_cut/t0p1_new/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputVel.dat')
x = data[:, 0]
y = data[:, 1]
#x = sorted(x)
data1 = np.loadtxt('velocity_polar.dat')
x1 = data1[:, 0]
y1 = data1[:, 1]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker="o", color="b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
#plt.xlim(x[0], x[-1])
plt.xlim(0.0,1.0)
#plt.ylim(-0.3, 0.3)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ V_r$')
plt.title("$ T = 0.1$")
#plt.show ()
plt.savefig(os.path.join(directory, "comparison_cut_v_t0p1.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/velocity_cut/t0p25/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputVel.dat')
x = data[:, 0]
y = data[:, 1]
#x = sorted(x)
data1 = np.loadtxt('velocity_polar.dat')
x1 = data1[:, 0]
y1 = data1[:, 1]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker= "o", color= "b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
#plt.xlim(x[0], x[-1])
plt.xlim(0.0,1.0)
#plt.ylim(-0.3, 0.3)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ V_r$')
plt.title("$ T = 0.25$")
#plt.show ()
plt.savefig(os.path.join(directory, "comparison_cut_v_t0p25.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/velocity_cut/t0p25_new/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputVel.dat')
x = data[:, 0]
y = data[:, 1]
#x = sorted(x)
data1 = np.loadtxt('velocity_polar.dat')
x1 = data1[:, 0]
y1 = data1[:, 1]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker="o", color="b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
#plt.xlim(x[0], x[-1])
plt.xlim(0.0,1.0)
#plt.ylim(-0.3, 0.3)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ V_r$')
plt.title("$ T = 0.25$")
#plt.show ()
plt.savefig(os.path.join(directory, "comparison_cut_v_t0p25.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/velocity_cut/t0p5/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputVel.dat')
x = data[:, 0]
y = data[:, 1]
#x = sorted(x)
data1 = np.loadtxt('velocity_polar.dat')
x1 = data1[:, 0]
y1 = data1[:, 1]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker= "o", color= "b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
#plt.xlim(x[0], x[-1])
plt.xlim(0.0,1.0)
#plt.ylim(-0.3, 0.3)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ V_r$')
plt.title("$ T = 0.5$")
#plt.show ()
plt.savefig(os.path.join(directory, "comparison_cut_v_t0p5.png"), bbox_inches="tight")


==> Data_files___plots/Cylindrical_explosion/velocity_cut/t0p5_new/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputVel.dat')
x = data[:, 0]
y = data[:, 1]
#x = sorted(x)
data1 = np.loadtxt('velocity_polar.dat')
x1 = data1[:, 0]
y1 = data1[:, 1]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Reference solution")
plt.plot(x1, y1, marker="o", color="b", label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
#plt.xlim(x[0], x[-1])
plt.xlim(0.0,1.0)
#plt.ylim(-0.3, 0.3)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ V_r$')
plt.title("$ T = 0.5$")
#plt.show ()
plt.savefig(os.path.join(directory, "comparison_cut_v_t0p5.png"), bbox_inches="tight")


==> Data_files___plots/Einfeldt/tf0p1/q/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=[" ", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputUX.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
#data1 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p8.dat')
#x1 = data1[:, 0]
#y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, marker= "o", color= "b", label="_nolegend_")
#plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim(-3.5, 3.5)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho u $')
plt.title("$ T = 0.1$")
#plt.show ()
plt.savefig(os.path.join(directory, "einfeldt_q_t0p1.png"), bbox_inches="tight")


==> Data_files___plots/Einfeldt/tf0p1/rho/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=[" ", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputRHO.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
#data1 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p8.dat')
#x1 = data1[:, 0]
#y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, marker= "o", color= "b", label="_nolegend_")
#plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim(0.0, 1.0)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0.1$")
#plt.show ()
plt.savefig(os.path.join(directory, "einfeldt_rho_t0p1.png"), bbox_inches="tight")


==> Data_files___plots/Einfeldt/tf0p15/q/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=[" ", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputUX.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
#data1 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p8.dat')
#x1 = data1[:, 0]
#y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, marker= "o", color= "b", label="_nolegend_")
#plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim(-3.5, 3.5)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho u $')
plt.title("$ T = 0.15$")
#plt.show ()
plt.savefig(os.path.join(directory, "einfeldt_q_t0p15.png"), bbox_inches="tight")


==> Data_files___plots/Einfeldt/tf0p15/rho/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=[" ", " ", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputRHO.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
#data1 = np.loadtxt('1D_Riemann_Velstab_rho_eps0p8.dat')
#x1 = data1[:, 0]
#y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, marker= "o", color= "b", label="_nolegend_")
#plt.plot(x1, y1, label="Numerical solution")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim(0.0, 1.0)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho $')
plt.title("$ T = 0.15$")
#plt.show ()
plt.savefig(os.path.join(directory, "einfeldt_rho_t0p15.png"), bbox_inches="tight")


==> Data_files___plots/relative_entropy/mesh_size_40/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('relative_entropy_semi_imp.dat')
x = data[:, 0]
y = data[:, 1]
#x = sorted(x)
data1 = np.loadtxt('relative_entropy_velstab.dat')
x1 = data1[:, 0]
y1 = data1[:, 1]
#x1 = sorted(x1)
#data2 = np.loadtxt('cross_section_vorticity_T1p67eps0p001.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, marker= "o", color= "b", label="Semi implicit scheme")
plt.plot(x1, y1, label="Velocity stabilization scheme")
#plt.plot(x1, y1, label="_nolegend_")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$ \epsilon $")
#plt.xlim(x[0], x[-1])
plt.yscale("log")
plt.xscale("log")
plt.xlim(1.0e-20, 1.0e-12)
#plt.ylim(0.0, 1.0)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ RE $')
plt.title("$ T = 0.01 $")
#plt.show ()
plt.savefig(os.path.join(directory, "rel_ent_slope.png"), bbox_inches="tight")
slope, intercept = np.polyfit(np.log(x1), np.log(y1), 1)
print(slope)
slope, intercept = np.polyfit(np.log(x), np.log(y), 1)
print(slope)



==> Data_files___plots/relative_entropy/mesh_size_80/python_script.py <==
import matplotlib.pyplot as plt
import numpy as np
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "--", "-.", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="x-small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('relative_entropy_semi_imp.dat')
x = data[:, 0]
y = data[:, 1]
#x = sorted(x)
data1 = np.loadtxt('relative_entropy_velstab.dat')
x1 = data1[:, 0]
y1 = data1[:, 1]
#x1 = sorted(x1)
data2 = np.loadtxt('slope2.dat')
x2 = data2[:, 0]
y2 = data2[:, 1]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="Prediction-correction scheme")
plt.plot(x1, y1, label="Velocity stabilization scheme")
#plt.plot(x1, y1, label="_nolegend_")
plt.plot(x2, y2, color="r", label="$\epsilon^2$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$ \epsilon $")
plt.xlim(x[-1], x[0])
plt.yscale("log")
plt.xscale("log")
#plt.xlim(1.0e-20, 1.0e-11)
#plt.ylim(0.0, 1.0)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ E_\epsilon $')
plt.title("$ T = 0.01 $")
#plt.show ()
plt.savefig(os.path.join(directory, "rel_ent_slope_80.png"), bbox_inches="tight")
slope, intercept = np.polyfit(np.log(x1), np.log(y1), 1)
print(slope)


==> Data_files___plots/shock_front_oscillation_comp/more_shock/1D_riemann/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "-", " ", " ", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="lower center", fontsize="xx-small", fancybox=True, framealpha=0.2)
plt.rc("lines", linewidth=2.5, markersize=3, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputRHO_1p5rds.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputDN_semi_imp.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
#data2 = np.loadtxt('outputRHO_12p5rds.dat')
#x2 = data2[:, 0]
#y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('outputRHO_10rds.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, label="$\eta_1 = 1.5$")
plt.plot(x1, y1, marker="o", color="b", label="Semi implicit")
#plt.plot(x2, y2,  marker="o", color="b", label="$\eta_1 = 12.5$")
#plt.plot(x3, y3, marker="o", color="b", label="$\eta_1 = 10$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
#plt.xlim(x[0], x[-1])
plt.xlim(0.0,0.4)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("$ T = 0.05$")
#plt.show ()
plt.savefig(os.path.join(directory, "1DR_comp.png"), bbox_inches="tight")


==> Data_files___plots/shock_front_oscillation_comp/more_shock/1eps2/gamma1/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "-", " ", " ", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="lower left", fontsize="xx-small", fancybox=True, framealpha=0.2)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputDN_exp_Rus.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputDN_semi_imp.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
data2 = np.loadtxt('outputRHO_1p5rds.dat')
x2 = data2[:, 0]
y2 = data2[:, 2]
#x2 = sorted(x2)
data3 = np.loadtxt('outputRHO_6rds.dat')
x3 = data3[:, 0]
y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y,  label="Explicit Rusanov")
plt.plot(x1, y1, marker="o", color="g", label="Semi implicit")
plt.plot(x2, y2,  marker="o", color="r", label="$\eta_1 = 1.5$")
plt.plot(x3, y3, marker="o", color="b", label="$\eta_1 = 6$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
#plt.xlim(x[0], x[-1])
plt.xlim(0.35,0.6)
plt.ylim(1.25, 1.75)
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("$ T = 0.1$")
#plt.show ()
plt.savefig(os.path.join(directory, "shock_oscl_gam1_half_zoom.png"), bbox_inches="tight")


==> Data_files___plots/shock_front_oscillation_comp/more_shock/1eps2/gamma2/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["-", "-", " ", " ", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="lower center", fontsize="xx-small", fancybox=True, framealpha=0.2)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputDN_exp_Rus.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputDN_semi_imp.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
data2 = np.loadtxt('outputRHO_1p5rds.dat')
x2 = data2[:, 0]
y2 = data2[:, 2]
#x2 = sorted(x2)
data3 = np.loadtxt('outputRHO_2p5rds.dat')
x3 = data3[:, 0]
y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y,  label="Explicit Rusanov")
plt.plot(x1, y1, marker="o", color="g", label="Semi implicit")
plt.plot(x2, y2,  marker="o", color="r", label="$\eta_1 = 1.5$")
plt.plot(x3, y3, marker="o", color="b", label="$\eta_1 = 2.5$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(0.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("$ T = 0.1$")
#plt.show ()
plt.savefig(os.path.join(directory, "shock_oscl_gam2.png"), bbox_inches="tight")


==> Data_files___plots/shock_front_oscillation_comp/python_script.py <==
import matplotlib.pyplot as plt
# line cyclers for quality plots
from cycler import cycler
line_cycler   = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=[" ", " ", " ", ":", ":", "-", "-."]))
marker_cycler = (cycler(color=["#E69F00", "#56B4E9", "#009E73", "#0072B2", "#D55E00", "#CC79A7", "#F0E442"]) +
                 cycler(linestyle=["none", "none", "none", "none", "none", "none", "none"]) +
                 cycler(marker=["4", "2", "3", "1", "+", "x", "."]))

# matplotlib's standard cycler
standard_cycler = cycler("color", ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"])

plt.rc("axes", prop_cycle=line_cycler)

plt.rc("text", usetex=True)
plt.rc("text.latex", preamble=r"\usepackage{newpxtext}\usepackage{newpxmath}\usepackage{commath}\usepackage{mathtools}") 
plt.rc("font", family="serif", size=18.)
plt.rc("savefig", dpi=200)
plt.rc("legend", loc="Best", fontsize="small", fancybox=True, framealpha=0.25)
plt.rc("lines", linewidth=2.5, markersize=1, markeredgewidth=2.5)
plt.rcParams["text.usetex"] =True


import os
directory = os.path.dirname(os.path.abspath(__file__))

# plots
plt.close("all")

import numpy as np
data = np.loadtxt('outputDN.dat')
x = data[:, 0]
y = data[:, 2]
#x = sorted(x)
data1 = np.loadtxt('outputRHO_1p5rds.dat')
x1 = data1[:, 0]
y1 = data1[:, 2]
#x1 = sorted(x1)
data2 = np.loadtxt('outputRHO_3p5rds.dat')
x2 = data2[:, 0]
y2 = data2[:, 2]
#x2 = sorted(x2)
#data3 = np.loadtxt('cross_section_vorticity_T1p67eps0p0001.dat')
#x3 = data3[:, 0]
#y3 = data3[:, 2]
#x3 = sorted(x3)
#data4 = np.loadtxt('crsn_vorticity_t1p256_eps0p001.dat')
#x4 = data1[:, 0]
#y4 = data1[:, 2]
#x4 = sorted(x4)

#x6 = np.linspace(0., 1., 200)

plt.rc("axes", prop_cycle=line_cycler)
plt.figure()
plt.plot(x, y, marker="o", color="r", label="Semi implicit")
plt.plot(x1, y1, marker="o", color="g", label="$\eta_1 = 1.5$")
plt.plot(x2, y2, marker="o", color="b", label="$\eta_1 = 3.5$")
#plt.plot(x2, y2, label="$\epsilon = 0.001$")
#plt.plot(x3, y3, label="$\epsilon = 0.0001$")
#plt.plot(x4, y4, label="$T=1 p$")

#plt.plot(x6, 3*np.sin(np.pi*2*x), label="$3 \sin(2\pi x)$")
#plt.plot(x, 3*np.cos(np.pi*2*x), label="$3 \cos(2\pi x)$")
plt.minorticks_on()
plt.legend()
plt.xlabel("$x$")
plt.xlim(x[0], x[-1])
#plt.xlim(-1.0,1.0)
plt.ylim()
#plt.yticks(color='w')
#plt.yticks([])
plt.ylabel(r'$ \rho_\epsilon $')
plt.title("$ T = 0.1$")
#plt.show ()
plt.savefig(os.path.join(directory, "semi_imp_velstab_comp.png"), bbox_inches="tight")

